$\Lambda_b \to p \ell^- \bar{\nu}_\ell$ and $\Lambda_b \to \Lambda_c \ell^- \bar{\nu}_\ell$ form factors from lattice QCD with relativistic heavy quarks

Measurements of the $\Lambda_b \to p \ell^- \bar{\nu}_\ell$ and $\Lambda_b \to \Lambda_c \ell^- \bar{\nu}_\ell$ decay rates can be used to determine the magnitudes of the CKM matrix elements $V_{ub}$ and $V_{cb}$, provided that the relevant hadronic form factors are known. Here we present a precise calculation of these form factors using lattice QCD with 2+1 flavors of dynamical domain-wall fermions. The $b$ and $c$ quarks are implemented with relativistic heavy-quark actions, allowing us to work directly at the physical heavy-quark masses. The lattice computation is performed for six different pion masses and two different lattice spacings, using gauge-field configurations generated by the RBC and UKQCD collaborations. The $b \to u$ and $b \to c$ currents are renormalized with a mostly nonperturbative method. We extrapolate the form factor results to the physical pion mass and the continuum limit, parametrizing the $q^2$-dependence using $z$-expansions. The form factors are presented in such a way as to enable the correlated propagation of both statistical and systematic uncertainties into derived quantities such as differential decay rates and asymmetries. Using these form factors, we present predictions for the $\Lambda_b \to p \ell^- \bar{\nu}_\ell$ and $\Lambda_b \to \Lambda_c \ell^- \bar{\nu}_\ell$ differential and integrated decay rates. Combined with experimental data, our results enable determinations of $|V_{ub}|$, $|V_{cb}|$, and $|V_{ub}/V_{cb}|$ with theory uncertainties of 4.4%, 2.2%, and 4.9%, respectively.

==> anc/LambdabLambdac_HO_covariance.dat <==
a0_fplus  a0_fplus  0.000762429069378
a0_fplus  a1_fplus  -0.013590947314318
a0_fplus  a2_fplus  0.039447326753943
a0_fplus  a0_f0  0.000441896957355
a0_fplus  a1_f0  -0.006925098120338
a0_fplus  a2_f0  -0.006838623224116
a0_fplus  a0_fperp  0.000751518285657
a0_fplus  a1_fperp  -0.0111163346155
a0_fplus  a2_fperp  0.002409990693107
a0_fplus  a0_gpp  0.000101289458153
a0_fplus  a1_gplus  -0.002509655725532
a0_fplus  a2_gplus  -0.0056270706986
a0_fplus  a0_g0  0.000202148114139
a0_fplus  a1_g0  -0.004453884966933
a0_fplus  a2_g0  0.009691491924077
a0_fplus  a1_gperp  -0.003153217741998
a0_fplus  a2_gperp  0.001803908063668
a1_fplus  a0_fplus  -0.013590947314155
a1_fplus  a1_fplus  0.88911300513534
a1_fplus  a2_fplus  -5.4741912983234
a1_fplus  a0_f0  -0.006794799576168
a1_fplus  a1_f0  0.38010428777312
a1_fplus  a2_f0  0.51685595519292
a1_fplus  a0_fperp  -0.010447387615431
a1_fplus  a1_fperp  0.37043081396924
a1_fplus  a2_fperp  -0.10892825746295
a1_fplus  a0_gpp  -0.002435674961133
a1_fplus  a1_gplus  0.12313965137983
a1_fplus  a2_gplus  0.28715583213892
a1_fplus  a0_g0  -0.003838061075717
a1_fplus  a1_g0  0.15979755866616
a1_fplus  a2_g0  -0.27616658774452
a1_fplus  a1_gperp  0.11380054576245
a1_fplus  a2_gperp  0.020941896084285
a2_fplus  a0_fplus  0.039447326752829
a2_fplus  a1_fplus  -5.4741912983108
a2_fplus  a2_fplus  77.483342895792
a2_fplus  a0_f0  -0.006941393819934
a2_fplus  a1_f0  1.0861157013573
a2_fplus  a2_f0  6.9765948513011
a2_fplus  a0_fperp  0.006923821326158
a2_fplus  a1_fperp  -0.19681019605297
a2_fplus  a2_fperp  2.9902382168192
a2_fplus  a0_gpp  -0.001805872315147
a2_fplus  a1_gplus  0.11647725325405
a2_fplus  a2_gplus  0.048589434706656
a2_fplus  a0_g0  0.000110123444274
a2_fplus  a1_g0  -0.031728080453502
a2_fplus  a2_g0  1.3195503822145
a2_fplus  a1_gperp  0.15347305073967
a2_fplus  a2_gperp  0.58002482589141
a0_f0  a0_fplus  0.000441896957356
a0_f0  a1_fplus  -0.006794799576376
a0_f0  a2_fplus  -0.00694139381854
a0_f0  a0_f0  0.000507264964744
a0_f0  a1_f0  -0.010895426977273
a0_f0  a2_f0  0.021361448980203
a0_f0  a0_fperp  0.000508293850076
a0_f0  a1_fperp  -0.006884715204824
a0_f0  a2_fperp  -0.000367069281792
a0_f0  a0_gpp  0.000104950473025
a0_f0  a1_gplus  -0.00328853846901
a0_f0  a2_gplus  0.002116615575341
a0_f0  a0_g0  0.000117107461265
a0_f0  a1_g0  -0.00292663120439
a0_f0  a2_g0  0.001742816689425
a0_f0  a1_gperp  -0.003284117836303
a0_f0  a2_gperp  -0.001321377419599
a1_f0  a0_fplus  -0.00692509812034
a1_f0  a1_fplus  0.38010428777992
a1_f0  a2_fplus  1.0861157012978
a1_f0  a0_f0  -0.010895426977215
a1_f0  a1_f0  0.88843549654702
a1_f0  a2_f0  -4.1721609220742
a1_f0  a0_fperp  -0.007343168584556
a1_f0  a1_fperp  0.32318678789749
a1_f0  a2_fperp  0.099920868456431
a1_f0  a0_gpp  -0.003070857805515
a1_f0  a1_gplus  0.16969062330764
a1_f0  a2_gplus  0.093361990534851
a1_f0  a0_g0  -0.00308343401271
a1_f0  a1_g0  0.15334989096216
a1_f0  a2_g0  -0.065554354357529
a1_f0  a1_gperp  0.15624799218179
a1_f0  a2_gperp  0.089391603423412
a2_f0  a0_fplus  -0.006838623223229
a2_f0  a1_fplus  0.51685595512239
a2_f0  a2_fplus  6.9765948518834
a2_f0  a0_f0  0.021361448980599
a2_f0  a1_f0  -4.1721609220942
a2_f0  a2_f0  71.283085226887
a2_f0  a0_fperp  -0.008158801618459
a2_f0  a1_fperp  0.3479985543899
a2_f0  a2_fperp  1.3172284652749
a2_f0  a0_gpp  0.000690681310585
a2_f0  a1_gplus  -0.086860140630529
a2_f0  a2_gplus  1.8677710816952
a2_f0  a0_g0  -0.001607070191147
a2_f0  a1_g0  0.082730013287456
a2_f0  a2_g0  -0.23154885303832
a2_f0  a1_gperp  -0.13039870474963
a2_f0  a2_gperp  0.47101462403686
a0_fperp  a0_fplus  0.000751518285656
a0_fperp  a1_fplus  -0.010447387615452
a0_fperp  a2_fplus  0.006923821326767
a0_fperp  a0_f0  0.000508293850075
a0_fperp  a1_f0  -0.007343168584486
a0_fperp  a2_f0  -0.008158801618743
a0_fperp  a0_fperp  0.001891131101838
a0_fperp  a1_fperp  -0.038036810330576
a0_fperp  a2_fperp  0.056215791281013
a0_fperp  a0_gpp  0.000140419677208
a0_fperp  a1_gplus  -0.003794839932629
a0_fperp  a2_gplus  -0.005365158111035
a0_fperp  a0_g0  0.000323053968027
a0_fperp  a1_g0  -0.006909010376995
a0_fperp  a2_g0  0.014566376847161
a0_fperp  a1_gperp  -0.004068143879642
a0_fperp  a2_gperp  -0.002795761224947
a1_fperp  a0_fplus  -0.011116334615406
a1_fperp  a1_fplus  0.37043081396215
a1_fperp  a2_fplus  -0.19681019605091
a1_fperp  a0_f0  -0.006884715204749
a1_fperp  a1_f0  0.32318678788829
a1_fperp  a2_f0  0.34799855440232
a1_fperp  a0_fperp  -0.038036810330577
a1_fperp  a1_fperp  2.2515528605909
a1_fperp  a2_fperp  -7.9087586677907
a1_fperp  a0_gpp  -0.003188388264811
a1_fperp  a1_gplus  0.15359824612194
a1_fperp  a2_gplus  0.39742576947765
a1_fperp  a0_g0  -0.005768054457039
a1_fperp  a1_g0  0.21723485905249
a1_fperp  a2_g0  -0.41200666302172
a1_fperp  a1_gperp  0.14032691765269
a1_fperp  a2_gperp  0.10763188283524
a2_fperp  a0_fplus  0.002409990692406
a2_fperp  a1_fplus  -0.10892825744135
a2_fperp  a2_fplus  2.9902382168555
a2_fperp  a0_f0  -0.000367069282449
a2_fperp  a1_f0  0.099920868488652
a2_fperp  a2_f0  1.3172284652093
a2_fperp  a0_fperp  0.056215791281015
a2_fperp  a1_fperp  -7.9087586677907
a2_fperp  a2_fperp  128.12195074567
a2_fperp  a0_gpp  -0.000129102161743
a2_fperp  a1_gplus  -0.002114742429741
a2_fperp  a2_gplus  0.47730374155657
a2_fperp  a0_g0  0.001420148257453
a2_fperp  a1_g0  -0.05845719032771
a2_fperp  a2_g0  0.7948688971051
a2_fperp  a1_gperp  -0.004691446364934
a2_fperp  a2_gperp  0.28068554926341
a0_gpp  a0_fplus  0.000101289458152
a0_gpp  a1_fplus  -0.002435674961086
a0_gpp  a2_fplus  -0.001805872315175
a0_gpp  a0_f0  0.000104950473024
a0_gpp  a1_f0  -0.003070857805435
a0_gpp  a2_f0  0.000690681310195
a0_gpp  a0_fperp  0.000140419677208
a0_gpp  a1_fperp  -0.003188388264897
a0_gpp  a2_fperp  -0.000129102161016
a0_gpp  a0_gpp  0.00033896321215
a0_gpp  a1_gplus  -0.005678904839366
a0_gpp  a2_gplus  0.011873679895807
a0_gpp  a0_g0  0.000335660287633
a0_gpp  a1_g0  -0.004190395995712
a0_gpp  a2_g0  0.001901869848644
a0_gpp  a1_gperp  -0.005568849162926
a0_gpp  a2_gperp  0.006567978133284
a1_gplus  a0_fplus  -0.002509655725588
a1_gplus  a1_fplus  0.12313965139039
a1_gplus  a2_fplus  0.11647725321352
a1_gplus  a0_f0  -0.003288538468963
a1_gplus  a1_f0  0.16969062331319
a1_gplus  a2_f0  -0.086860140611059
a1_gplus  a0_fperp  -0.003794839932716
a1_gplus  a1_fperp  0.15359824613186
a1_gplus  a2_fperp  -0.002114742490007
a1_gplus  a0_gpp  -0.005678904839364
a1_gplus  a1_gplus  0.48357232108829
a1_gplus  a2_gplus  -2.7990792417028
a1_gplus  a0_g0  -0.005013809252429
a1_gplus  a1_g0  0.20977492343474
a1_gplus  a2_g0  0.3025085335643
a1_gplus  a1_gperp  0.23541841283161
a1_gplus  a2_gperp  -0.71562688380919
a2_gplus  a0_fplus  -0.005627070698157
a2_gplus  a1_fplus  0.28715583213278
a2_gplus  a2_fplus  0.048589434910756
a2_gplus  a0_f0  0.002116615574747
a2_gplus  a1_f0  0.093361990569159
a2_gplus  a2_f0  1.8677710815864
a2_gplus  a0_fperp  -0.00536515811042
a2_gplus  a1_fperp  0.39742576940424
a2_gplus  a2_fperp  0.47730374206938
a2_gplus  a0_gpp  0.011873679895798
a2_gplus  a1_gplus  -2.7990792416975
a2_gplus  a2_gplus  54.242840568279
a2_gplus  a0_g0  -0.008515127540134
a2_gplus  a1_g0  0.77129377433418
a2_gplus  a2_g0  3.4165018160259
a2_gplus  a1_gperp  -0.77370119827976
a2_gplus  a2_gperp  14.779376375419
a0_g0  a0_fplus  0.000202148114137
a0_g0  a1_fplus  -0.003838061075625
a0_g0  a2_fplus  0.000110123444365
a0_g0  a0_f0  0.000117107461264
a0_g0  a1_f0  -0.003083434012581
a0_g0  a2_f0  -0.001607070191482
a0_g0  a0_fperp  0.000323053968025
a0_g0  a1_fperp  -0.005768054457101
a0_g0  a2_fperp  0.001420148258608
a0_g0  a0_gpp  0.000335660287634
a0_g0  a1_gplus  -0.005013809252471
a0_g0  a2_gplus  -0.008515127540006
a0_g0  a0_g0  0.000668006095775
a0_g0  a1_g0  -0.012496434061602
a0_g0  a2_g0  0.045661603848641
a0_g0  a1_gperp  -0.005523440222518
a0_g0  a2_gperp  0.001135499347668
a1_g0  a0_fplus  -0.004453884966863
a1_g0  a1_fplus  0.15979755867153
a1_g0  a2_fplus  -0.031728080454602
a1_g0  a0_f0  -0.00292663120432
a1_g0  a1_f0  0.15334989096869
a1_g0  a2_f0  0.082730013281222
a1_g0  a0_fperp  -0.006909010376915
a1_g0  a1_fperp  0.2172348590549
a1_g0  a2_fperp  -0.058457190393078
a1_g0  a0_gpp  -0.004190395995754
a1_g0  a1_gplus  0.2097749234387
a1_g0  a2_gplus  0.771293774305
a1_g0  a0_g0  -0.012496434061625
a1_g0  a1_g0  0.76981672976626
a1_g0  a2_g0  -5.4254921807796
a1_g0  a1_gperp  0.1517210367871
a1_g0  a2_gperp  0.12428052640988
a2_g0  a0_fplus  0.009691491922986
a2_g0  a1_fplus  -0.27616658760411
a2_g0  a2_fplus  1.3195503819427
a2_g0  a0_f0  0.001742816689397
a2_g0  a1_f0  -0.06555435424966
a2_g0  a2_f0  -0.23154885285018
a2_g0  a0_fperp  0.014566376846003
a2_g0  a1_fperp  -0.41200666302311
a2_g0  a2_fperp  0.79486889758239
a2_g0  a0_gpp  0.001901869849089
a2_g0  a1_gplus  0.30250853352607
a2_g0  a2_gplus  3.4165018163081
a2_g0  a0_g0  0.045661603849171
a2_g0  a1_g0  -5.4254921807963
a2_g0  a2_g0  64.707725574938
a2_g0  a1_gperp  0.002522298576462
a2_g0  a2_gperp  2.4285223364535
a1_gperp  a0_fplus  -0.003153217741999
a1_gperp  a1_fplus  0.11380054576091
a1_gperp  a2_fplus  0.15347305075246
a1_gperp  a0_f0  -0.00328411783627
a1_gperp  a1_f0  0.15624799217879
a1_gperp  a2_f0  -0.13039870472212
a1_gperp  a0_fperp  -0.004068143879654
a1_gperp  a1_fperp  0.14032691765639
a1_gperp  a2_fperp  -0.004691446392311
a1_gperp  a0_gpp  -0.005568849162944
a1_gperp  a1_gplus  0.23541841283266
a1_gperp  a2_gplus  -0.77370119829091
a1_gperp  a0_g0  -0.005523440222528
a1_gperp  a1_g0  0.15172103678686
a1_gperp  a2_g0  0.002522298580946
a1_gperp  a1_gperp  0.50235944465921
a1_gperp  a2_gperp  -2.6559954774331
a2_gperp  a0_fplus  0.001803908063847
a2_gperp  a1_fplus  0.020941896071532
a2_gperp  a2_fplus  0.58002482589153
a2_gperp  a0_f0  -0.001321377419635
a2_gperp  a1_f0  0.089391603415598
a2_gperp  a2_f0  0.47101462398299
a2_gperp  a0_fperp  -0.002795761224729
a2_gperp  a1_fperp  0.1076318828039
a2_gperp  a2_fperp  0.28068554940281
a2_gperp  a0_gpp  0.006567978133349
a2_gperp  a1_gplus  -0.71562688381105
a2_gperp  a2_gplus  14.779376375457
a2_gperp  a0_g0  0.001135499347747
a2_gperp  a1_g0  0.12428052641333
a2_gperp  a2_g0  2.4285223364181
a2_gperp  a1_gperp  -2.6559954774318
a2_gperp  a2_gperp  55.549467379468


==> anc/LambdabLambdac_HO_results.dat <==
a0_fplus  0.81034719382496
a1_fplus  -4.7475223120166
a2_fplus  0.78618045366394
a0_f0  0.73889965204015
a1_f0  -4.5633603364873
a2_f0  2.7050827605253
a0_fperp  1.0939236137642
a1_fperp  -6.4413374884146
a2_fperp  2.3161239651561
a0_gpp  0.68483287500112
a1_gplus  -4.3788469218438
a2_gplus  1.2813964795243
a0_g0  0.74078109306203
a1_g0  -4.3860778472363
a2_g0  1.3375076880839
a1_gperp  -4.6270436667368
a2_gperp  1.6143367954872


==> anc/LambdabLambdac_covariance.dat <==
a0_fplus  a0_fplus  0.000278728272763
a0_fplus  a1_fplus  -0.00601824998224
a0_fplus  a0_f0  0.000142947365993
a0_fplus  a1_f0  -0.004929003882554
a0_fplus  a0_fperp  0.000265464964746
a0_fplus  a1_fperp  -0.005529496222307
a0_fplus  a0_gpp  0.000068961210823
a0_fplus  a1_gplus  -0.001879752024041
a0_fplus  a0_g0  0.000134100837826
a0_fplus  a1_g0  -0.002388621379367
a0_fplus  a1_gperp  -0.002269637347098
a1_fplus  a0_fplus  -0.00601824998224
a1_fplus  a1_fplus  0.29435598146195
a1_fplus  a0_f0  -0.004433507799519
a1_fplus  a1_f0  0.3117423790301
a1_fplus  a0_fperp  -0.005345753770178
a1_fplus  a1_fperp  0.23506112413196
a1_fplus  a0_gpp  -0.001778032301817
a1_fplus  a1_gplus  0.095259985081662
a1_fplus  a0_g0  -0.002303894384908
a1_fplus  a1_g0  0.088401511897712
a1_fplus  a1_gperp  0.093392413762822
a0_f0  a0_fplus  0.000142947365993
a0_f0  a1_fplus  -0.004433507799519
a0_f0  a0_f0  0.000157309017926
a0_f0  a1_f0  -0.005372000612478
a0_f0  a0_fperp  0.000134953816209
a0_f0  a1_fperp  -0.003849989636848
a0_f0  a0_gpp  0.000066246604926
a0_f0  a1_gplus  -0.002160274030846
a0_f0  a0_g0  0.000077227898361
a0_f0  a1_g0  -0.001964670449924
a0_f0  a1_gperp  -0.002155112862859
a1_f0  a0_fplus  -0.004929003882554
a1_f0  a1_fplus  0.3117423790301
a1_f0  a0_f0  -0.005372000612478
a1_f0  a1_f0  0.37010762156412
a1_f0  a0_fperp  -0.004259421748719
a1_f0  a1_fperp  0.24445928262069
a1_f0  a0_gpp  -0.002023631524483
a1_f0  a1_gplus  0.11433058845654
a1_f0  a0_g0  -0.001876033428649
a1_f0  a1_g0  0.096363838003857
a1_f0  a1_gperp  0.107203431905175
a0_fperp  a0_fplus  0.000265464964746
a0_fperp  a1_fplus  -0.005345753770178
a0_fperp  a0_f0  0.000134953816209
a0_fperp  a1_f0  -0.004259421748719
a0_fperp  a0_fperp  0.000653872098389
a0_fperp  a1_fperp  -0.01439080600851
a0_fperp  a0_gpp  0.00008603128692
a0_fperp  a1_gplus  -0.002163552006242
a0_fperp  a0_g0  0.000188108722753
a0_fperp  a1_g0  -0.00308446250191
a0_fperp  a1_gperp  -0.002702992800797
a1_fperp  a0_fplus  -0.005529496222307
a1_fperp  a1_fplus  0.23506112413196
a1_fperp  a0_f0  -0.003849989636848
a1_fperp  a1_f0  0.24445928262069
a1_fperp  a0_fperp  -0.01439080600851
a1_fperp  a1_fperp  0.71909067975466
a1_fperp  a0_gpp  -0.002105693247146
a1_fperp  a1_gplus  0.10627916592975
a1_fperp  a0_g0  -0.002952827461635
a1_fperp  a1_g0  0.10230415690374
a1_fperp  a1_gperp  0.104161426643575
a0_gpp  a0_fplus  0.000068961210823
a0_gpp  a1_fplus  -0.001778032301817
a0_gpp  a0_f0  0.000066246604926
a0_gpp  a1_f0  -0.002023631524483
a0_gpp  a0_fperp  0.00008603128692
a0_gpp  a1_fperp  -0.002105693247146
a0_gpp  a0_gpp  0.000073183268932
a0_gpp  a1_gplus  -0.002231787195388
a0_gpp  a0_g0  0.000077603526761
a0_gpp  a1_g0  -0.001911806141057
a0_gpp  a1_gperp  -0.002256782028349
a1_gplus  a0_fplus  -0.001879752024041
a1_gplus  a1_fplus  0.095259985081662
a1_gplus  a0_f0  -0.002160274030846
a1_gplus  a1_f0  0.11433058845654
a1_gplus  a0_fperp  -0.002163552006242
a1_gplus  a1_fperp  0.10627916592975
a1_gplus  a0_gpp  -0.002231787195388
a1_gplus  a1_gplus  0.12759242109954
a1_gplus  a0_g0  -0.001949330170718
a1_gplus  a1_g0  0.103294349628785
a1_gplus  a1_gperp  0.11836641890763
a0_g0  a0_fplus  0.000134100837826
a0_g0  a1_fplus  -0.002303894384908
a0_g0  a0_f0  0.000077227898361
a0_g0  a1_f0  -0.001876033428649
a0_g0  a0_fperp  0.000188108722753
a0_g0  a1_fperp  -0.002952827461635
a0_g0  a0_gpp  0.000077603526761
a0_g0  a1_gplus  -0.001949330170718
a0_g0  a0_g0  0.000203134926806
a0_g0  a1_g0  -0.003232692724177
a0_g0  a1_gperp  -0.002495293081611
a1_g0  a0_fplus  -0.002388621379367
a1_g0  a1_fplus  0.088401511897712
a1_g0  a0_f0  -0.001964670449924
a1_g0  a1_f0  0.096363838003857
a1_g0  a0_fperp  -0.00308446250191
a1_g0  a1_fperp  0.10230415690374
a1_g0  a0_gpp  -0.001911806141057
a1_g0  a1_gplus  0.103294349628785
a1_g0  a0_g0  -0.003232692724177
a1_g0  a1_g0  0.1098580959773
a1_g0  a1_gperp  0.1012627847979
a1_gperp  a0_fplus  -0.002269637347098
a1_gperp  a1_fplus  0.093392413762822
a1_gperp  a0_f0  -0.002155112862859
a1_gperp  a1_f0  0.107203431905175
a1_gperp  a0_fperp  -0.002702992800797
a1_gperp  a1_fperp  0.104161426643575
a1_gperp  a0_gpp  -0.002256782028349
a1_gperp  a1_gplus  0.11836641890763
a1_gperp  a0_g0  -0.002495293081611
a1_gperp  a1_g0  0.1012627847979
a1_gperp  a1_gperp  0.13054924950228


==> anc/LambdabLambdac_results.dat <==
a0_fplus  0.81458549275845
a1_fplus  -4.8987680713973
a0_f0  0.74392566003686
a1_f0  -4.6476511382467
a0_fperp  1.077996185173
a1_fperp  -6.4170836206134
a0_gpp  0.6846557018386
a1_gplus  -4.4311552783827
a0_g0  0.73960499809758
a1_g0  -4.3664554520299
a1_gperp  -4.4633624514401


==> anc/Lambdabproton_HO_covariance.dat <==
a0_fplus  a0_fplus  0.001505402950924
a0_fplus  a1_fplus  -0.010003150242616
a0_fplus  a2_fplus  0.008542533209699
a0_fplus  a0_f0  0.000664852287721
a0_fplus  a1_f0  -0.003255351290979
a0_fplus  a2_f0  -0.003286598444381
a0_fplus  a0_fperp  0.001033070809489
a0_fplus  a1_fperp  -0.004237660345386
a0_fplus  a2_fperp  -0.000892637191734
a0_fplus  a0_gpp  0.000381232483656
a0_fplus  a1_gplus  -0.002180498581732
a0_fplus  a2_gplus  -0.001510435311965
a0_fplus  a0_g0  0.000664660468265
a0_fplus  a1_g0  -0.003618770640169
a0_fplus  a2_g0  0.000061560020886
a0_fplus  a1_gperp  -0.002421355403268
a0_fplus  a2_gperp  -0.000958516275747
a1_fplus  a0_fplus  -0.010003150242616
a1_fplus  a1_fplus  0.11295526974227
a1_fplus  a2_fplus  -0.197072487753735
a1_fplus  a0_f0  -0.002683102087212
a1_fplus  a1_f0  0.017079714416796
a1_fplus  a2_f0  0.020176631207085
a1_fplus  a0_fperp  -0.004414855377983
a1_fplus  a1_fperp  0.024847648595333
a1_fplus  a2_fperp  0.002384205863315
a1_fplus  a0_gpp  -0.001904711144615
a1_fplus  a1_gplus  0.013019672423759
a1_fplus  a2_gplus  0.007960605971295
a1_fplus  a0_g0  -0.003251698748148
a1_fplus  a1_g0  0.021623912427239
a1_fplus  a2_g0  -0.005078058970858
a1_fplus  a1_gperp  0.014086373189372
a1_fplus  a2_gperp  0.005273313599344
a2_fplus  a0_fplus  0.008542533209699
a2_fplus  a1_fplus  -0.197072487753735
a2_fplus  a2_fplus  0.78658877154621
a2_fplus  a0_f0  -0.002256412671936
a2_fplus  a1_f0  0.007441225301852
a2_fplus  a2_f0  0.22781740728548
a2_fplus  a0_fperp  -0.000159370281254
a2_fplus  a1_fperp  -0.004708403879786
a2_fplus  a2_fperp  0.048127056735284
a2_fplus  a0_gpp  -0.001296754016592
a2_fplus  a1_gplus  0.008859200300133
a2_fplus  a2_gplus  0.040882488404898
a2_fplus  a0_g0  -0.00095834179118
a2_fplus  a1_g0  -0.00227152886763
a2_fplus  a2_g0  0.069057668340847
a2_fplus  a1_gperp  0.008959601846514
a2_fplus  a2_gperp  0.044376351475285
a0_f0  a0_fplus  0.000664852287721
a0_f0  a1_fplus  -0.002683102087212
a0_f0  a2_fplus  -0.002256412671936
a0_f0  a0_f0  0.001030945323429
a0_f0  a1_f0  -0.007266434093886
a0_f0  a2_f0  0.007669708211792
a0_f0  a0_fperp  0.000764840070078
a0_f0  a1_fperp  -0.002915715078242
a0_f0  a2_fperp  -0.000599438560289
a0_f0  a0_gpp  0.000395713815847
a0_f0  a1_gplus  -0.002350660087987
a0_f0  a2_gplus  -0.000083214183916
a0_f0  a0_g0  0.00048033298825
a0_f0  a1_g0  -0.002532834049908
a0_f0  a2_g0  -0.000330600714164
a0_f0  a1_gperp  -0.002439167406051
a0_f0  a2_gperp  0.000163144092753
a1_f0  a0_fplus  -0.003255351290979
a1_f0  a1_fplus  0.017079714416796
a1_f0  a2_fplus  0.007441225301852
a1_f0  a0_f0  -0.007266434093886
a1_f0  a1_f0  0.098751664921794
a1_f0  a2_f0  -0.20063519978664
a1_f0  a0_fperp  -0.003927789802449
a1_f0  a1_fperp  0.019669887042253
a1_f0  a2_fperp  0.00513905250127
a1_f0  a0_gpp  -0.002424903834474
a1_f0  a1_gplus  0.0214023711824
a1_f0  a2_gplus  -0.00977517336298
a1_f0  a0_g0  -0.002935758261642
a1_f0  a1_g0  0.018530195353451
a1_f0  a2_g0  0.002544948248951
a1_f0  a1_gperp  0.022408505109998
a1_f0  a2_gperp  -0.009349432962965
a2_f0  a0_fplus  -0.003286598444381
a2_f0  a1_fplus  0.020176631207085
a2_f0  a2_fplus  0.22781740728548
a2_f0  a0_f0  0.007669708211792
a2_f0  a1_f0  -0.20063519978664
a2_f0  a2_f0  0.84459860633389
a2_f0  a0_fperp  0.000907370093158
a2_f0  a1_fperp  -0.002274292592722
a2_f0  a2_fperp  0.034907013284845
a2_f0  a0_gpp  -0.000044358074866
a2_f0  a1_gplus  -0.012713127403684
a2_f0  a2_gplus  0.082278597032488
a2_f0  a0_g0  -0.000288894998479
a2_f0  a1_g0  -0.003091877355735
a2_f0  a2_g0  0.054610054864338
a2_f0  a1_gperp  -0.014272590413799
a2_f0  a2_gperp  0.085725452815386
a0_fperp  a0_fplus  0.001033070809489
a0_fperp  a1_fplus  -0.004414855377983
a0_fperp  a2_fplus  -0.000159370281254
a0_fperp  a0_f0  0.000764840070078
a0_fperp  a1_f0  -0.003927789802449
a0_fperp  a2_f0  0.000907370093158
a0_fperp  a0_fperp  0.002703519420288
a0_fperp  a1_fperp  -0.017648488780253
a0_fperp  a2_fperp  0.00684391756666
a0_fperp  a0_gpp  0.000462669365657
a0_fperp  a1_gplus  -0.002491176566267
a0_fperp  a2_gplus  -0.002313118355806
a0_fperp  a0_g0  0.00086914938544
a0_fperp  a1_g0  -0.004909666664071
a0_fperp  a2_g0  0.0007606380552
a0_fperp  a1_gperp  -0.00283287306296
a0_fperp  a2_gperp  -0.000706931465456
a1_fperp  a0_fplus  -0.004237660345386
a1_fperp  a1_fplus  0.024847648595333
a1_fperp  a2_fplus  -0.004708403879786
a1_fperp  a0_f0  -0.002915715078242
a1_fperp  a1_f0  0.019669887042253
a1_fperp  a2_f0  -0.002274292592722
a1_fperp  a0_fperp  -0.017648488780253
a1_fperp  a1_fperp  0.19574675475487
a1_fperp  a2_fperp  -0.284769232423225
a1_fperp  a0_gpp  -0.002283976081292
a1_fperp  a1_gplus  0.014576356078787
a1_fperp  a2_gplus  0.013784023753289
a1_fperp  a0_g0  -0.004164588691694
a1_fperp  a1_g0  0.029372669303109
a1_fperp  a2_g0  -0.010864035352358
a1_fperp  a1_gperp  0.016285992688498
a1_fperp  a2_gperp  0.00393102918598
a2_fperp  a0_fplus  -0.000892637191734
a2_fperp  a1_fplus  0.002384205863315
a2_fperp  a2_fplus  0.048127056735284
a2_fperp  a0_f0  -0.000599438560289
a2_fperp  a1_f0  0.00513905250127
a2_fperp  a2_f0  0.034907013284845
a2_fperp  a0_fperp  0.00684391756666
a2_fperp  a1_fperp  -0.284769232423225
a2_fperp  a2_fperp  1.6307253790367
a2_fperp  a0_gpp  -0.000900663205486
a2_fperp  a1_gplus  0.001487618844681
a2_fperp  a2_gplus  0.055218885992667
a2_fperp  a0_g0  -0.001414545639449
a2_fperp  a1_g0  0.003982891270941
a2_fperp  a2_g0  0.06063602400609
a2_fperp  a1_gperp  0.004195234542359
a2_fperp  a2_gperp  0.025552092846328
a0_gpp  a0_fplus  0.000381232483656
a0_gpp  a1_fplus  -0.001904711144615
a0_gpp  a2_fplus  -0.001296754016592
a0_gpp  a0_f0  0.000395713815847
a0_gpp  a1_f0  -0.002424903834474
a0_gpp  a2_f0  -0.000044358074866
a0_gpp  a0_fperp  0.000462669365657
a0_gpp  a1_fperp  -0.002283976081292
a0_gpp  a2_fperp  -0.000900663205486
a0_gpp  a0_gpp  0.000677838624848
a0_gpp  a1_gplus  -0.004599292683103
a0_gpp  a2_gplus  0.004935242325292
a0_gpp  a0_g0  0.000595599315484
a0_gpp  a1_g0  -0.002581993852548
a0_gpp  a2_g0  -0.000195924412877
a0_gpp  a1_gperp  -0.004498796989124
a0_gpp  a2_gperp  0.003653513184281
a1_gplus  a0_fplus  -0.002180498581732
a1_gplus  a1_fplus  0.013019672423759
a1_gplus  a2_fplus  0.008859200300133
a1_gplus  a0_f0  -0.002350660087987
a1_gplus  a1_f0  0.0214023711824
a1_gplus  a2_f0  -0.012713127403684
a1_gplus  a0_fperp  -0.002491176566267
a1_gplus  a1_fperp  0.014576356078787
a1_gplus  a2_fperp  0.001487618844681
a1_gplus  a0_gpp  -0.004599292683103
a1_gplus  a1_gplus  0.068480196081675
a1_gplus  a2_gplus  -0.150461567636865
a1_gplus  a0_g0  -0.002612915662301
a1_gplus  a1_g0  0.015178945783075
a1_gplus  a2_g0  -0.006279882056092
a1_gplus  a1_gperp  0.048841300802696
a1_gplus  a2_gperp  -0.055196314540867
a2_gplus  a0_fplus  -0.001510435311965
a2_gplus  a1_fplus  0.007960605971295
a2_gplus  a2_fplus  0.040882488404898
a2_gplus  a0_f0  -0.000083214183916
a2_gplus  a1_f0  -0.00977517336298
a2_gplus  a2_f0  0.082278597032488
a2_gplus  a0_fperp  -0.002313118355806
a2_gplus  a1_fperp  0.013784023753289
a2_gplus  a2_fperp  0.055218885992667
a2_gplus  a0_gpp  0.004935242325292
a2_gplus  a1_gplus  -0.150461567636865
a2_gplus  a2_gplus  0.68009642905957
a2_gplus  a0_g0  -0.00242882751528
a2_gplus  a1_g0  0.013296802567461
a2_gplus  a2_g0  0.19890997642137
a2_gplus  a1_gperp  -0.072262464730022
a2_gplus  a2_gperp  0.21300181414306
a0_g0  a0_fplus  0.000664660468265
a0_g0  a1_fplus  -0.003251698748148
a0_g0  a2_fplus  -0.00095834179118
a0_g0  a0_f0  0.00048033298825
a0_g0  a1_f0  -0.002935758261642
a0_g0  a2_f0  -0.000288894998479
a0_g0  a0_fperp  0.00086914938544
a0_g0  a1_fperp  -0.004164588691694
a0_g0  a2_fperp  -0.001414545639449
a0_g0  a0_gpp  0.000595599315484
a0_g0  a1_gplus  -0.002612915662301
a0_g0  a2_gplus  -0.00242882751528
a0_g0  a0_g0  0.00150208392507
a0_g0  a1_g0  -0.010614212372902
a0_g0  a2_g0  0.012746289616018
a0_g0  a1_gperp  -0.003062227358634
a0_g0  a2_gperp  -0.000436135926426
a1_g0  a0_fplus  -0.003618770640169
a1_g0  a1_fplus  0.021623912427239
a1_g0  a2_fplus  -0.00227152886763
a1_g0  a0_f0  -0.002532834049908
a1_g0  a1_f0  0.018530195353451
a1_g0  a2_f0  -0.003091877355735
a1_g0  a0_fperp  -0.004909666664071
a1_g0  a1_fperp  0.029372669303109
a1_g0  a2_fperp  0.003982891270941
a1_g0  a0_gpp  -0.002581993852548
a1_g0  a1_gplus  0.015178945783075
a1_g0  a2_gplus  0.013296802567461
a1_g0  a0_g0  -0.010614212372902
a1_g0  a1_g0  0.12114690634647
a1_g0  a2_g0  -0.23042918727861
a1_g0  a1_gperp  0.017100524426047
a1_g0  a2_gperp  0.003987229439997
a2_g0  a0_fplus  0.000061560020886
a2_g0  a1_fplus  -0.005078058970858
a2_g0  a2_fplus  0.069057668340847
a2_g0  a0_f0  -0.000330600714164
a2_g0  a1_f0  0.002544948248951
a2_g0  a2_f0  0.054610054864338
a2_g0  a0_fperp  0.0007606380552
a2_g0  a1_fperp  -0.010864035352358
a2_g0  a2_fperp  0.06063602400609
a2_g0  a0_gpp  -0.000195924412877
a2_g0  a1_gplus  -0.006279882056092
a2_g0  a2_gplus  0.19890997642137
a2_g0  a0_g0  0.012746289616018
a2_g0  a1_g0  -0.23042918727861
a2_g0  a2_g0  0.80191378909514
a2_g0  a1_gperp  0.007394051853795
a2_g0  a2_gperp  0.060901718731489
a1_gperp  a0_fplus  -0.002421355403268
a1_gperp  a1_fplus  0.014086373189372
a1_gperp  a2_fplus  0.008959601846514
a1_gperp  a0_f0  -0.002439167406051
a1_gperp  a1_f0  0.022408505109998
a1_gperp  a2_f0  -0.014272590413799
a1_gperp  a0_fperp  -0.00283287306296
a1_gperp  a1_fperp  0.016285992688498
a1_gperp  a2_fperp  0.004195234542359
a1_gperp  a0_gpp  -0.004498796989124
a1_gperp  a1_gplus  0.048841300802696
a1_gperp  a2_gplus  -0.072262464730022
a1_gperp  a0_g0  -0.003062227358634
a1_gperp  a1_g0  0.017100524426047
a1_gperp  a2_g0  0.007394051853795
a1_gperp  a1_gperp  0.074637499271199
a1_gperp  a2_gperp  -0.181530676440105
a2_gperp  a0_fplus  -0.000958516275747
a2_gperp  a1_fplus  0.005273313599344
a2_gperp  a2_fplus  0.044376351475285
a2_gperp  a0_f0  0.000163144092753
a2_gperp  a1_f0  -0.009349432962965
a2_gperp  a2_f0  0.085725452815386
a2_gperp  a0_fperp  -0.000706931465456
a2_gperp  a1_fperp  0.00393102918598
a2_gperp  a2_fperp  0.025552092846328
a2_gperp  a0_gpp  0.003653513184281
a2_gperp  a1_gplus  -0.055196314540867
a2_gperp  a2_gplus  0.21300181414306
a2_gperp  a0_g0  -0.000436135926426
a2_gperp  a1_g0  0.003987229439997
a2_gperp  a2_g0  0.060901718731489
a2_gperp  a1_gperp  -0.181530676440105
a2_gperp  a2_gperp  1.1399275495863


==> anc/Lambdabproton_HO_results.dat <==
a0_fplus  0.42512661779076
a1_fplus  -0.70879824786202
a2_fplus  0.89250038017833
a0_f0  0.41441295090913
a1_f0  -1.041709976979
a2_f0  1.9259425862863
a0_fperp  0.52144673308125
a1_fperp  -0.82467696338466
a2_fperp  0.76090923603286
a0_gpp  0.38886025531083
a1_gplus  -1.0725956052846
a2_gplus  1.9857217253182
a0_g0  0.44189326677855
a1_g0  -0.86494888515889
a2_g0  0.99692910373979
a1_gperp  -1.0839467598681
a2_gperp  1.4521580817004


==> anc/Lambdabproton_covariance.dat <==
a0_fplus  a0_fplus  0.000989972377828
a0_fplus  a1_fplus  -0.005964305076973
a0_fplus  a0_f0  0.000409058752381
a0_fplus  a1_f0  -0.002822928193775
a0_fplus  a0_fperp  0.000726000159639
a0_fplus  a1_fperp  -0.003812194331517
a0_fplus  a0_gpp  0.000334090391164
a0_fplus  a1_gplus  -0.002262331715591
a0_fplus  a0_g0  0.000579043692609
a0_fplus  a1_g0  -0.003147501885577
a0_fplus  a1_gperp  -0.002398981054336
a1_fplus  a0_fplus  -0.005964305076973
a1_fplus  a1_fplus  0.043793507195733
a1_fplus  a0_f0  -0.002292141388524
a1_fplus  a1_f0  0.018388143801419
a1_fplus  a0_fperp  -0.003862141052002
a1_fplus  a1_fperp  0.0237773479492
a1_fplus  a0_gpp  -0.001823991080912
a1_fplus  a1_gplus  0.014317506057559
a1_fplus  a0_g0  -0.002994840576508
a1_fplus  a1_g0  0.019092450909069
a1_fplus  a1_gperp  0.015013862760768
a0_f0  a0_fplus  0.000409058752381
a0_f0  a1_fplus  -0.002292141388524
a0_f0  a0_f0  0.000654819184603
a0_f0  a1_f0  -0.004449380173398
a0_f0  a0_fperp  0.000473711209937
a0_f0  a1_fperp  -0.002508360090315
a0_f0  a0_gpp  0.000352809591796
a0_f0  a1_gplus  -0.002360094923281
a0_f0  a0_g0  0.000411298724359
a0_f0  a1_g0  -0.002265013187058
a0_f0  a1_gperp  -0.002445756490206
a1_f0  a0_fplus  -0.002822928193775
a1_f0  a1_fplus  0.018388143801419
a1_f0  a0_f0  -0.004449380173398
a1_f0  a1_f0  0.041517939802869
a1_f0  a0_fperp  -0.003127783795128
a1_f0  a1_fperp  0.018622036806207
a1_f0  a0_gpp  -0.002405825651389
a1_f0  a1_gplus  0.021084966907784
a1_f0  a0_g0  -0.002773385288128
a1_f0  a1_g0  0.017495343314902
a1_f0  a1_gperp  0.022587223913104
a0_fperp  a0_fplus  0.000726000159639
a0_fperp  a1_fplus  -0.003862141052002
a0_fperp  a0_f0  0.000473711209937
a0_fperp  a1_f0  -0.003127783795128
a0_fperp  a0_fperp  0.001896123050317
a0_fperp  a1_fperp  -0.011816095546798
a0_fperp  a0_gpp  0.000409359576537
a0_fperp  a1_gplus  -0.002706592143951
a0_fperp  a0_g0  0.000759713965348
a0_fperp  a1_g0  -0.004196325729829
a0_fperp  a1_gperp  -0.002851765901097
a1_fperp  a0_fplus  -0.003812194331517
a1_fperp  a1_fplus  0.0237773479492
a1_fperp  a0_f0  -0.002508360090315
a1_fperp  a1_f0  0.018622036806207
a1_fperp  a0_fperp  -0.011816095546798
a1_fperp  a1_fperp  0.092331685544563
a1_fperp  a0_gpp  -0.002204377062328
a1_fperp  a1_gplus  0.016770551395165
a1_fperp  a0_g0  -0.003858753082627
a1_fperp  a1_g0  0.026021699869884
a1_fperp  a1_gperp  0.017235695833532
a0_gpp  a0_fplus  0.000334090391164
a0_gpp  a1_fplus  -0.001823991080912
a0_gpp  a0_f0  0.000352809591796
a0_gpp  a1_f0  -0.002405825651389
a0_gpp  a0_fperp  0.000409359576537
a0_gpp  a1_fperp  -0.002204377062328
a0_gpp  a0_gpp  0.00039208462875
a0_gpp  a1_gplus  -0.002920275636362
a0_gpp  a0_g0  0.000360671268179
a0_gpp  a1_g0  -0.002053584743476
a0_gpp  a1_gperp  -0.003061842913026
a1_gplus  a0_fplus  -0.002262331715591
a1_gplus  a1_fplus  0.014317506057559
a1_gplus  a0_f0  -0.002360094923281
a1_gplus  a1_f0  0.021084966907784
a1_gplus  a0_fperp  -0.002706592143951
a1_gplus  a1_fperp  0.016770551395165
a1_gplus  a0_gpp  -0.002920275636362
a1_gplus  a1_gplus  0.030579942592376
a1_gplus  a0_g0  -0.002431156195414
a1_gplus  a1_g0  0.016521101818793
a1_gplus  a1_gperp  0.030026383720166
a0_g0  a0_fplus  0.000579043692609
a0_g0  a1_fplus  -0.002994840576508
a0_g0  a0_f0  0.000411298724359
a0_g0  a1_f0  -0.002773385288128
a0_g0  a0_fperp  0.000759713965348
a0_g0  a1_fperp  -0.003858753082627
a0_g0  a0_gpp  0.000360671268179
a0_g0  a1_gplus  -0.002431156195414
a0_g0  a0_g0  0.000852716875235
a0_g0  a1_g0  -0.004976872237276
a0_g0  a1_gperp  -0.002568518371469
a1_g0  a0_fplus  -0.003147501885577
a1_g0  a1_fplus  0.019092450909069
a1_g0  a0_f0  -0.002265013187058
a1_g0  a1_f0  0.017495343314902
a1_g0  a0_fperp  -0.004196325729829
a1_g0  a1_fperp  0.026021699869884
a1_g0  a0_gpp  -0.002053584743476
a1_g0  a1_gplus  0.016521101818793
a1_g0  a0_g0  -0.004976872237276
a1_g0  a1_g0  0.035552489892368
a1_g0  a1_gperp  0.017084498861734
a1_gperp  a0_fplus  -0.002398981054336
a1_gperp  a1_fplus  0.015013862760768
a1_gperp  a0_f0  -0.002445756490206
a1_gperp  a1_f0  0.022587223913104
a1_gperp  a0_fperp  -0.002851765901097
a1_gperp  a1_fperp  0.017235695833532
a1_gperp  a0_gpp  -0.003061842913026
a1_gperp  a1_gplus  0.030026383720166
a1_gperp  a0_g0  -0.002568518371469
a1_gperp  a1_g0  0.017084498861734
a1_gperp  a1_gperp  0.038262562625119


==> anc/Lambdabproton_results.dat <==
a0_fplus  0.43817539648058
a1_fplus  -0.6452395849282
a0_f0  0.41890986127995
a1_f0  -0.78618620944052
a0_fperp  0.5388845150459
a1_fperp  -0.80694564151602
a0_gpp  0.39116348629312
a1_gplus  -0.81669994580228
a0_g0  0.45264827168862
a1_g0  -0.78172072950235
a1_gperp  -0.90610051390063

